Infinite time horizon spatially distributed optimal control problems with pde2path algorithms and tutorial examples

We use the continuation and bifurcation package pde2path to numerically analyze infinite time horizon optimal control problems for parabolic systems of PDEs. The basic idea is a two step approach to the canonical systems, derived from Pontryagin's maximum principle. First we find branches of steady or time-periodic states of the canonical systems, i.e., canonical steady states (CSS) respectively canonical periodic states (CPS), and then use these results to compute time-dependent canonical paths connecting to a CSS or a CPS with the so called saddle point property. This is a (high dimensional) boundary value problem in time, which we solve by a continuation algorithm in the initial states. We first explain the algorithms and then the implementation via some example problems and associated pde2path demo directories. The first two examples deal with the optimal management of a distributed shallow lake, and of a vegetation system, both with (spatially, and temporally) distributed controls. These examples show interesting bifurcations of so called patterned CSS, including patterned optimal steady states. As a third example we discuss optimal boundary control of a fishing problem with boundary catch. For the case of CPS-targets we first focus on an ODE toy model to explain and validate the method, and then discuss an optimal pollution mitigation PDE model.

==> ocdemos/lvoc/lvsG.m <==
function r=lvsG(p,u)  % rhs for lvoc. 
n=p.np; par=u(p.nu+1:end); beta=par(1); d1=par(4); d2=par(5); 
ga1=par(6); ga2=par(7); rho=par(8); p1=par(11); p2=par(12); % extract pars 
v1=u(1:n); v2=u(n+1:2*n); l1=u(2*n+1:3*n); l2=u(3*n+1:4*n); % extract fields 
f1=v1.*(1-beta*v1-v2); f2=(v1-1).*v2; % bulk nonlin. 
a11=1-2*beta*v1-v2; a12=-v1; a21=v2; a22=v1-1; 
f3=rho*l1-a11.*l1-a21.*l2; f4=rho*l2-a12.*l1-a22.*l2; 
f=[f1; f2; f3; f4];  F=p.mat.M*f;   % bulk finished, no go to BCs 
l11=l1(1); l21=l2(1); [h,hv,hk]=hfu(p,u); % bd vals of lambda, and harvest 
g1=-ga1*h(1); g2=-ga2*h(2); % BC for states 
g3=-(p1-ga1*l11)*hv(1); g4=-(p2-ga2*l21)*hv(4); % BC for co-states 

F(1)=F(1)+g1; F(n+1)=F(n+1)+g2; % add BC directly into F, states 
F(2*n+1)=F(2*n+1)+g3; F(3*n+1)=F(3*n+1)+g4; % BC for co-states 
zM=0*speye(n); K=p.mat.K; % finally assemble the system K 
K=[[d1*K zM zM zM]; [zM d2*K zM zM]; [zM zM -d1*K zM]; [zM zM zM -d2*K]]; 
r=K*[v1;v2;l1;l2]-F;  % and compute the residual as usual 

==> ocdemos/sloc/bdcmds1D.m <==
%% stat. BD for sloc model: (1D, hence ly below just dummy) 
close all; keep pphome; p=[]; 
%% FSC/FSI branch; init, then cont to find bif.points 
lx=2*pi/0.44; ly=1; nx=20; sw=1; ndim=1; p=slinit(p,lx,ly,nx,sw,ndim); 
p=setfn(p,'f1'); p.nc.nsteps=10; screenlayout(p); p=cont(p,100);  
%% FSM branch 
sw=2; p=slinit(p,lx,ly,nx,sw,ndim); p=setfn(p,'f2'); 
p.nc.dsmax=0.2; p.sol.ds=0.1; p=cont(p,25); 
%% bif from f1 (set bpt* and p* and repeat as necessary) 
p=swibra('f1','bpt1','p1',-0.05); p.nc.dsmax=0.3; p=cont(p,150); 
%%
p=swibra('f1','bpt2','p2',-0.05); p.nc.dsmax=0.3; p=cont(p,150); 
p=swibra('f1','bpt3','p3',-0.05); p.nc.dsmax=0.3; p=cont(p,150); 
%% plotting of BD, L2-norm
figure(3); clf; pcmp=3; ms=5; 
plotbra('f1','bpt1',3,pcmp,'ms',ms,'lab',13,'cl','k','fancy',0); % FSC 
plotbra('f1','pt77',3,pcmp,'ms',ms,'fp',15,'cl','k','lab',38,'fancy',0); % FSI 
plotbra('f2','pt26',3,pcmp,'ms',ms,'lab',12,'cl','b','fancy',0); % FSM 
plotbra('p1','pt100',3,pcmp,'ms',ms,'cl','r','lab',[15 68],'fancy',0); 
plotbra('p2','pt100',3,pcmp,'ms',ms,'cl','m','lab',15,'fancy',0); 
plotbra('p3','pt100',3,pcmp,'ms',ms,'cl','g','lab',19,'fancy',0); 
 axis([0.56 0.76 0.4 1.65]);
xlabel('b'); ylabel('||v||_{2,a}');
text(0.61,1.6,'FSM','color','b','fontsize',16);text(0.56,1.59,'p1','color','r','fontsize',16);
text(0.56,1.45,'p2','color','m','fontsize',16);text(0.56,1.28,'p3','color','g','fontsize',16);
text(0.56,1,'FSI','color','k','fontsize',16);text(0.56,0.5,'FSC','color','k','fontsize',16);
%% JC
figure(3); clf; pcmp=4; ms=0; 
plotbra('f1','pt77',3,pcmp,'ms',ms,'fp',1,'cl','k','fancy',0,'lab',[13,38]); % FSI
plotbra('f2','pt26',3,pcmp,'ms',ms,'fp',1,'cl','b','fancy',0); % FSM 
plotbra('p1','pt100',3,pcmp,'ms',ms,'cl','r','lab',16,'fancy',0);
xlabel('b'); ylabel('J_{ca}'); axis([0.6 0.75 -2.7 -1.8]); 
%% solution plotting (adapt as necessary) 
plot1Df('p3','pt19',1,1,1,2); 
%% CSS-values: 
cssvalf('p1','pt74'); 



==> ocdemos/sloc/cpdemo1D.m <==
%% SLOC canonical paths, Cell 1: CP from p3/pt19 to f1/pt13; nat.continuation
p=[]; p=ocinit(p,'p3','pt19','f1','pt13'); % set standard options, also set
% p3/pt19 as start and f1/pt13 as end point of the canonical path
p.oc.rhoi=1; % index of discount rate rho, rho is at p.u(p.nu+p.nq+rhoi)
p.oc.T=100; % truncation time
% reset some oc-params to customized values 
p.oc.nti=41; % initial # of points in t-mesh 
p.oc.msw=1; % use secant predictors (after first step) in isc
alvin=[0.25 0.5 0.75 1]; % desired alpha-values; these can also be split, 
% e.g., first call isc with alvin=[0.25 0.5], then again with alvin=[0.75 1]  
p=isc(p,alvin); va=[15,30]; slsolplot(p,va); % continuation call and plot 
%% Cell 2: start with small T, then set T free (test T adaptation) 
p=[]; p=ocinit(p,'p3','pt19','f1','pt13'); p.oc.rhoi=1; p.oc.T=20; 
p.oc.nti=41; p.oc.msw=1; p.oc.tadevs=1e-2; p.oc.verb=2; 
alvin=[0.25 0.5 0.75 1]; p=isc(p,alvin); 
va=[15,30]; slsolplot(p,va); tadev(p); % some plots 
%% Cell2b: decrease ||u(1)-\uhat|| (increasing T from 43 to about 50) 
p2=p; p2.oc.tadevs=1e-4; p2=isc(p2,1); slsolplot(p2,va); tadev(p2); 
%% Cell 3: a fold in alpha, arclength contiuation is needed, initial call
p=[]; p=ocinit(p,'p1','pt68','f1','pt13');
p.oc.rhoi=1; p.oc.nti=41; p.oc.T=100;
p.oc.sig=0.1;  p.oc.sigmax=1; % stepsize and max stepsize 
p.tomopt.Stats_step='on'; % give mtom diagnostics 
p.oc.retsw=1; % return full alpha and soln history 
alvin=[0.2 0.3]; p=isc(p,alvin,3); % continuation call, startup 
%% Cell 4: subsequent arclength-continuation-calls (repeat this cell to continue further) 
p=isc(p,[],30);  % For Skibademo Cell 3,4 have to be run to have p in workspace, or save p
% here and load in Skibademo
% save('skibap.mat','p');
%% Cell 4b, plots, including a simple plot of J over alpha, 
figure(6); clf; va=[25,15]; slsolplotT(p,va); 
plot(p.hist.alpha(1,:),p.hist.vv(1,:),'-*'); 
xlabel('\alpha'); ylabel('J_{a}'); set(gca,'FontSize',14); 
%% Cell 5: fix al from arc cont to some given value and compute CP
% The al value closest to the desired is picked from p.hist.alpha
p.cp.u=p.hist.u{end-2}; p.cp.t=p.hist.tt{end-2};
p.cp.par=p.hist.par{end-2}; % extract sol from history
p=isc(p,0.6); v=[100,30]; slsolplot(p,va); % compute at desired al value and plot 

==> ocdemos/sloc/oosetfemops.m <==
function p=oosetfemops(p) % set FEM matrices (stiffness K and mass M) 
[K,M,~]=p.pdeo.fem.assema(p.pdeo.grid,1,1,1); % 'scalar' (1-component) matrices 
p.mat.K=[[K,0*K];[0*K,-K]]; p.mat.M=[[M,0*M];[0*M,M]]; 

==> ocdemos/sloc/skibademo.m <==
% Skiba example, continues cpdemo1D.m
% Either run Cells 3 and 4 from cpdemo1D or, if storing was enabled there,
% load the continuation from p1/pt68 to f1/pt13 via  load('skibap.mat')
vv=[]; % vector for objective values of paths to f2/pt12, and same for al, sols 
alv=[]; sol={}; doplot=1; alvin=[0.1 0.25 0.5 0.75 1]; v=[30 30]; 
for k=1:30 % loop all computed al values from old path
    p2=[]; p2=ocinit(p2,'p1','pt68','f2','pt12');
    p2.oc.s0.u(1:42)=p.hist.u{k}(:,1); % reset starting states
    p2.oc.rhoi=1; p2.oc.nti=10; p2.oc.T=100; % options
    p2=isc(p2,alvin); % continuation call
    alv=[alv p.hist.alpha(k)]; vv=[vv p2.hist.vv(end)]; % store al, Jc
    Jd=p.hist.vv(k)-vv(end);
    sol{k}=p2.cp; % store solutions
    if abs(Jd)<0.05; doplot=asknu('plot path?',doplot); % Skiba point(s) found
        if doplot==1 % plot the paths to FSC and FSM
            sol1.u=p.hist.u{k}; sol1.t=p.hist.tt{k}; sol1.par=p.hist.par{k};
            psol3Dm(p.oc.s1,sol{k},sol1,1,1,[]); view(v); zlabel('P'); 
            psol3Dm(p.oc.s1,sol{k},sol1,2,0,[]); view(v); zlabel('k'); pause
        end
    end
end
%% plot of objective values over alpha
figure(6); clf; plot(p.hist.alpha(1,2:end),p.hist.vv(1,2:end),'-*'); set(gca,'FontSize',14); 
xlabel('\alpha','FontSize',14); ylabel('J_{a}','FontSize',14); hold on;
plot(alv(:,2:end),vv(:,2:end),'-*'); set(gca,'FontSize',14); 
xlabel('\alpha','FontSize',14); ylabel('J_{a}','FontSize',14);

==> ocdemos/sloc/slcon.m <==
function q=slcon(p,u) % compute control from states/costates 
q=-1./u(p.np+1:p.nu); 

==> ocdemos/sloc/slinit.m <==
function p=slinit(p,lx,ly,nx,sw,ndim) % init-routine 
p=stanparam(p); % set generic parameters to standard, if needed reset below..
p.fuha.sG=@slsG; p.fuha.sGjac=@slsGjac; p.fuha.outfu=@ocbra; % rhs and branch
p.fuha.jcf=@sljcf; p.fuha.con=@slcon; % current-val, and fun to get k from u

h=2*lx/nx;  % mesh-size; now generate domain and mesh depending on dimension 
if ndim==1; pde=stanpdeo1D(lx,h); p.vol=2*lx; % 1D
else pde=stanpdeo2D(lx,ly,h); p.vol=4*lx*ly;  % 2D 
end 

p.pdeo=pde; p.np=pde.grid.nPoints; % save the pde object (and some more) in p 
p.sol.xi=1/p.np; p.nc.neq=2; p.nu=p.np*p.nc.neq;  % weight, #eqns, and DoF 
p.sw.sfem=-1; p=setfemops(p); % use OOPDE, generate FEM matrices 
p.sw.spcalc=0; p.file.smod=100; % don't compute EVals, save each 100th point 
par=[0.03; 0.55; 0.5; 0.5]; p.nc.ilam=2; p.sol.ds=0.1;   % startup param 
% r=par(1); bp=par(2); cp=par(3); D=par(4);  % to recall the meaning of par
p.usrlam=[0.55 0.6 0.65 0.7 0.75]; % target-values for lam 
p.nc.dsmin=1e-6; p.nc.dsmax=0.5; p.nc.lammax=0.8; p.nc.lammin=0.549; 

switch sw  % choose initial guess according to switch 
  case 1; u=0.3*ones(p.np,1); v=-13*ones(p.np,1); u0=[u v]; p.u=u0(:); % FSC
  case 2; u=2*ones(p.np,1); v=-4*ones(p.np,1); u0=[u v]; p.u=u0(:); % FSM
end

p.u=[p.u; par]; % append pars, find 1st sol from initial guess then plot
[p.u,res]=nloop(p,p.u); fprintf('first res=%g\n',res); plotsol(p,1,1,1); 

==> ocdemos/sloc/sljcf.m <==
function jc=sljcf(p,u) % current value J 
cp=u(p.nu+3); v=u(1:p.np); q=-1./u(p.np+1:p.nu); jc=log(q)-cp*v.^2;

==> ocdemos/sloc/slsG.m <==
function r=slsG(p,u) % rhs for SL v_t=D*lap v-1/l-b*v+v^2/(1+v^2)
%                                 l_t=-D lap l+2cp*v+l*(rho+bp-2*v/(1+v^2)^2; 
par=u(p.nu+1:end); r=par(1); bp=par(2); cp=par(3); D=par(4); % extract pars 
v=u(1:p.np); l=u(p.np+1:2*p.np); % extract sol components 
f1=-1./l-bp*v+v.^2./(1+v.^2); % nonlin., first component 
f2=2*cp*v+l.*(r+bp-2*v./(1+v.^2).^2); % 2nd component 
f=[f1;f2]; 
r=D*p.mat.K*u(1:p.nu)-p.mat.M*f; % residual 

==> ocdemos/toy/cmds_basic.m <==
%% Basic canonical paths of ODE toy system, Cell1, initialization 
p=[]; poc=[]; nt1=40; nt2=4*nt1;  % # of time-slices for CPS and CP (initial) 
om=1; rho=1; th=1; par=[om;rho;th]; % parameters
p=toyinit(p,2,nt1,par); % construction of explicit CPS; now initialize CP data, 
% with mtom (0/1), end-error (derr) and length wT in multiples of CP-length
mtom=1; tadevs=1e-4; poc=ocinit_sp(poc,p,[4;0;0;0],nt2,mtom,tadevs); 
%% Cell 2: CP from states (4,0) to the CPS at states (1,0)
% Here no time adaption is necessary, i.e. this is the easiest case 
poc2=isc(poc,0:0.1:1); toyplot(poc2); 
%% Cell 2b: plot cp in (y1,r), and add some candy for Fig in tutorial 
figure(10); clf; plot(1,1,'b*'); hold on; s=5; oy=0.1; ox=0.03; 
[y1,r]=plotpp(poc2); hold on; z1=1./sqrt(y1); plot(y1,z1,'r'); y1l=length(y1); 
legend('CPS','CP','1/sqrt(y_1)');  xlabel('y_1'); ylabel('r'); 
ar1=annotation('arrow'); ar1.X=0.8*[0.7 0.8]; ar1.Y=0.05*[1 1]; 
plot(y1(1:s:y1l)+ox,z1(1:s:y1l)+oy,'r^','HandleVisibility','off'); 
plot(y1(1:s:30)-ox,z1(1:s:30)-oy,'rv','HandleVisibility','off'); 
axis([0 1 0 10]); set(gca,'fontsize',12); hold off; 
%% Cell 3: CP from states (4,4) to the CPS at states (1,0). The path only 
% needs 7/8 of a circle, i.e. truncation time needs to be adapted. 
poc3=poc; poc3.oc.s0.u(1:4)=[4;4;0;0]; % overwrite starting point
poc3.oc.mtom=0; poc3=isc(poc3,0:0.2:1); toyplot(poc3);
%% Cell 4: CP from states (4,0) to the CPS with different base-point
poc4=poc; s1=poc4.oc.s1; 
s1.hopf.y(1:2,1:end-1)=circshift(s1.hopf.y(1:2,1:end-1),300,2);   % shift CPS
s1.hopf.y(1:2,end)=s1.hopf.y(1:2,1); poc4.oc.s1=s1; 
poc4=isc(poc4,0:0.1:1); toyplot(poc4);

==> ocdemos/toy/ocinit_sp.m <==
function poc=ocinit_sp(poc,p,u0,nti,mtom,tadevs)
poc.oc.s0=p; % set starting point problem structure
poc.oc.s1=p; % set end point problem structure
poc.oc.s0.hopf.y(:,end)=u0; % overwrite starting point
poc=ocinit(poc); % set standard parameters
poc.oc.s1.fuha.jcf=@(p,u) zeros(size(u)); % dummy objective function
poc.oc.rhoi=1; % set addition parameters, first the (here dummy) discount-index
poc.oc.mtom=mtom; % if 1, then use MTOM, else use bvphdw
poc.oc.nti=nti; poc.tomopt.Nmax=500; % initial and max # of points in t
poc.tomopt.err=1e-6; % max tolerance for (discrete) ODE solution 
poc.oc.tadevs=tadevs; % max L^infty distance of endpoint of CP from CPS 
poc.tomopt.M=speye(4); % set mass matrix 

==> ocdemos/vegoc/efu.m <==
function [e,h,J]=efu(p,varargin) % extract [e,h,J] from p.u or u
if nargin>1 u=varargin{1}; else u=p.u; end 
par=p.u(p.nu+1:end); cp=par(11); pp=par(12); al=par(13); 
v=u(1:p.np); l1=u(2*p.np+1:3*p.np); 
gas=((pp-l1)*(1-al)./cp).^(1/al); e=gas.*v; h=v.^al.*e.^(1-al); 
J=pp*v.^al.*e.^(1-al)-cp*e; 


==> ocdemos/vegoc/vegsG.m <==
function r=vegsG(p,u) % rhs for vegOC problem 
par=u(p.nu+1:end); rho=par(1); g=par(2); eta=par(3); % extract param 
d=par(4); del=par(5); beta=par(6); xi=par(7); rp=par(8); 
up=par(9); rw=par(10); pp=par(12); al=par(13); 
v=u(1:p.np); w=u(p.np+1:2*p.np); % extract soln-components, states 
l1=u(2*p.np+1:3*p.np); l2=u(3*p.np+1:4*p.np); % co-states lam1, lam2 
[e,h]=efu(p,u);  % get effort E and harvest h 
f1=(g*w.*v.^eta-d*(1+del*v)).*v-h; 
f2=rp*(beta+xi*v)-(up*v+rw).*w;  
f3=rho*l1-pp*al*h./v-l1.*(g*(eta+1)*w.*v.^eta-2*d*del*v-d-al*h./v)...
    -l2.*(rp*xi-up*w); 
f4=rho*l2-l1.*(g*v.^(eta+1))-l2.*(-up*v-rw); 
f=[f1;f2;f3;f4]; % the 'nonlinearity' (everything but diffusion) 
r=p.mat.K*u(1:p.nu)-p.mat.M*f; % the residual 
